A time-domain direct sampling method for inverse scattering problems by rough surfaces

In this paper, we propose a time-domain direct sampling method for reconstructing a two-dimensional unbounded rough surface from transient near-field measurements. We first establish the well-posedness of the time-domain forward scattering problem by using the Laplace transform, the Dirichlet-to-Neumann operator, and variational methods. Based on a time-domain Helmholtz--Kirchhoff identity, we construct a back-propagated field and show that it can be interpreted as the scattered field generated by a virtual incident wave. To improve the focusing behavior of the imaging method, a correction term is further introduced to compensate for the missing lower-aperture contribution, leading to a direct imaging functional for locating the rough surface. The proposed method makes use of the broadband information contained in a single time-domain pulse without frequency sweeping. Numerical experiments are presented to demonstrate the effectiveness of the proposed method in reconstructing rough surfaces with different geometric features. Comparisons with frequency-domain direct sampling methods are also provided, together with investigations of the resolution, the influence of measurement configuration, and the robustness with respect to noise.

==> paper/fig/boundarydata_behavior.m <==
clear; clc; close all;

c0 = 1;
epsilon = 0.001;

%% 参数设置
T = 0.5;
dt = 0.005;
R = 0.5;
dr = 0.005;

Vt = 0:dt:T;
Vr = 0.01:dr:R;  % 从0.01开始避免r=0处的奇点
Nt = length(Vt);
Nr = length(Vr);

%% 用高斯近似delta函数
% delta(t) ≈ 1/(sqrt(2*pi)*epsilon) * exp(-t^2/(2*epsilon^2))
delta_approx = @(t) exp(-t.^2/(2*epsilon^2)) / (sqrt(2*pi)*epsilon);

%% 计算 g(r,t) = 1/(4*pi*r) * [delta(t + r/c) - delta(t - r/c)]
g = zeros(Nt, Nr);

for it = 1:Nt
    t_val = Vt(it);
    for ir = 1:Nr
        r_val = Vr(ir);
        % g(r,t) = 1/(4*pi*r) * [delta(t + r/c) - delta(t - r/c)]
        g(it, ir) = (1/(4*pi*r_val)) * (delta_approx(t_val + r_val/c0) - delta_approx(t_val - r_val/c0));
    end
end

%% 绘制 -g 的图像
[Vr_grid, Vt_grid] = meshgrid(Vr, Vt);

figure('Position', [100, 100, 700, 500]);
surf(Vr_grid, Vt_grid, -g);
colormap("jet");
shading interp;
colorbar;
xlabel('$r$', 'Interpreter', 'latex', 'FontSize', 12);
ylabel('$t$', 'Interpreter', 'latex', 'FontSize', 12);
zlabel('$-g(r,t)$', 'Interpreter', 'latex', 'FontSize', 12);
title(sprintf('$-g(r,t)$ with Gaussian approximation ($\\epsilon=%.3f$)', epsilon), 'Interpreter', 'latex', 'FontSize', 13);

% 保存图片
output_dir = 'paper/fig';
if ~exist(output_dir, 'dir')
    mkdir(output_dir);
end
save_name = fullfile(output_dir, 'boundarydata_behavior.png');
exportgraphics(gcf, save_name, 'Resolution', 300);
fprintf('已保存: %s\n', save_name);

